The metallicity and star formation activity of long gamma-ray burst hosts for z$<$3: insights from the Illustris simulation

We study the properties of long gamma-ray bursts (LGRBs) using a large scale hydrodynamical cosmological simulation, the Illustris simulation. We determine the LGRB host populations under different thresholds for the LGRB progenitor metallicities, according to the collapsar model. We compare the simulated sample of LGRBs hosts with recent, largely unbiased, host samples: BAT6 and SHOALS. We find that at $z<1$ simulated hosts follow the mass-metallicity relation and the fundamental metallicity relation simultaneously, but with a paucity of high-metallicity hosts, in accordance with observations. We also find a clear increment in the mean stellar mass of LGRB hosts and their SFR with redshift up to $z<3$ on account of the metallicity dependence of progenitors. We explore the possible origin of LGRBs in metal rich galaxies, and find that the intrinsic metallicity dispersion in galaxies could explain their presence. LGRB hosts present a tighter correlation between galaxy metallicity and internal metallicity dispersion compared to normal star forming galaxies. We find that the Illustris simulations favours the existence of a metallicity threshold for LGRB progenitors in the range 0.3 - 0.6 Z$_\odot$

==> make.sh <==
#!/bin/bash

STR=paperII

#

sed -i -e 's/Monthly Notices of the Royal Astronomical Society/MNRAS/g' $STR".bib"
sed -i -e 's/The Astrophysical Journal/ApJ/g' $STR".bib"
sed -i -e 's/The Astrophysical Journal Supplement Series/ApJS/g' $STR".bib"
sed -i -e 's/ApJ Supplement Series/ApJS/g' $STR".bib"
sed -i -e 's/Publications of the Astronomical Society of the Pacific/PASP/g' $STR".bib"
sed -i -e 's/Astronomy and Astrophysics/A\\\&A/g' $STR".bib"
sed -i -e 's/The Astronomical Journal/Aj/g' $STR".bib"
sed -i -e 's/Annual Review of A&A/ARA\&A/g' $STR".bib"
sed -i -e 's/A&A/A\&A/g' $STR".bib"


latex $STR".tex"
latex $STR".tex"
bibtex $STR".aux"
latex $STR".tex"
latex $STR".tex"

dvips $STR".dvi"

ps2pdf $STR".ps"

rm $STR".dvi" $STR".ps"

